Integrability vs. RG flow in $G \times G$ and $G \times G /H$ sigma models

We consider a class of 2d $\sigma$-models on products of group spaces that provide new examples of a close connection between integrability and stability under the RG flow. We first study the integrable $G \times G$ model derived from the affine Gaudin construction (for which the 1-loop $\beta$-functions were found in arXiv:2010.07879) and show that its condition of integrability is preserved also by the 2-loop RG flow. We then investigate the RG flow in the gauged $G \times G /H$ model, in particular the integrable $T^{1,1}$ model found in arXiv:2010.05573. We also construct a new class of integrable $G \times G /H$ models in the case when the subgroup $H$ is abelian. In the simplest case of $G=SU_2$, $H=U_1$ this leads to an integrable $\sigma$-model on the $T^{1,q}$ space (with a particular $B$-field). This model is also shown to be stable under the 2-loop RG flow, and we relate this property to its invariance under T-duality in an isometric $U_1$ direction. This $T^{1,q}$ model may be interpreted as an integrable deformation of the GMM model (of two coupled WZW theories with generic levels) away from the conformal point.

==> anc/Formulae_supplied_in_Appendix_B.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    260823,       6801]
NotebookOptionsPosition[    259550,       6768]
NotebookOutlinePosition[    259886,       6783]
CellTagsIndexPosition[    259843,       6780]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Formulae supplied in Appendix B", "Chapter",
 CellChangeTimes->{{3.824978235252592*^9, 
  3.824978246818241*^9}},ExpressionUUID->"e72cb3c3-ba0f-40e2-acf7-\
f2dbc9e14656"],

Cell[CellGroupData[{

Cell["GxG models", "Section",
 CellChangeTimes->{{3.8249780804664516`*^9, 
  3.82497808203279*^9}},ExpressionUUID->"7b26a1a9-7f84-4dfd-b769-\
40c5580ce42a"],

Cell[CellGroupData[{

Cell["1-loop \[Beta]-functions", "Subsection",
 CellChangeTimes->{{3.8237906713522263`*^9, 3.8237906719508543`*^9}, {
  3.8249780893550987`*^9, 3.8249780910898733`*^9}, {3.825072392761829*^9, 
  3.825072394600917*^9}},ExpressionUUID->"a2b9f8e9-f34b-4f7d-84cf-\
6ec70d4bd61a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      SuperscriptBox["F", 
       RowBox[{"(", "4", ")"}]], "11"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", "t"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", "u"}], "-", 
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "u"}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["t", "2"], " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"4", " ", "b", " ", "t", " ", "u", " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["k", "1", "2"]}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["F", 
       RowBox[{"(", "4", ")"}]], "12"], "=", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", "t"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"2", " ", "b", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      SuperscriptBox["t", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", "u"}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["s", "2"], " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", "t", " ", "u"}], "+", 
      RowBox[{"4", " ", "b", " ", "s", " ", "t", " ", "u"}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", "t", " ", "u"}], "+", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["t", "2"], " ", "u"}], "+", 
      RowBox[{"3", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "u"}], "+", 
      RowBox[{"b", " ", "s", " ", 
       SuperscriptBox["u", "2"]}], "+", " ", 
      RowBox[{"s", " ", "t", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"2", " ", "b", " ", "t", " ", "u", " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", "u", " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"b", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"t", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["s", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"2", " ", "b", " ", "s", " ", "t", " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["F", 
       RowBox[{"(", "4", ")"}]], "21"], "=", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", "t"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"2", " ", "b", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      SuperscriptBox["t", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", "u"}], "-", 
      RowBox[{"b", " ", 
       SuperscriptBox["s", "2"], " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", "t", " ", "u"}], "-", 
      RowBox[{"4", " ", "b", " ", "s", " ", "t", " ", "u"}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", "t", " ", "u"}], "-", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["t", "2"], " ", "u"}], "+", 
      RowBox[{"3", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "u"}], "-", 
      RowBox[{"b", " ", "s", " ", 
       SuperscriptBox["u", "2"]}], " ", "+", " ", 
      RowBox[{"s", " ", "t", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"2", " ", "b", " ", "t", " ", "u", " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", "u", " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"b", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["s", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"2", " ", "b", " ", "s", " ", "t", " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["F", 
       RowBox[{"(", "4", ")"}]], "22"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", "u"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", "t", " ", "u"}], "-", 
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "3"], " ", "u"}], "-", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"4", " ", "b", " ", "s", " ", "t", " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["t", "2"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SubsuperscriptBox["k", "2", "2"]}]}]}]}], "Output"]}]], "Input",
 CellChangeTimes->{{3.823790724998502*^9, 3.823790860722149*^9}, {
  3.823791816682756*^9, 3.823791893655983*^9}, {3.8250722546965322`*^9, 
  3.825072267803524*^9}},ExpressionUUID->"0a8c0485-1921-4216-926f-\
a8c13002e50d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2-loop \[Beta]-functions", "Subsection",
 CellChangeTimes->{{3.823790668471364*^9, 3.8237906693350697`*^9}, {
  3.824978093518648*^9, 3.8249780951126757`*^9}, {3.825072396195261*^9, 
  3.8250723986400347`*^9}},ExpressionUUID->"cbe0ed9a-7bc4-434f-8fbf-\
e351072a5355"],

Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["F", 
      RowBox[{"(", "9", ")"}]], "11"], "=", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"22", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"98", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"]}], "+", 
       RowBox[{"115", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", 
        SuperscriptBox["t", "4"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["t", "5"]}], "-", 
       RowBox[{"78", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"]}], "-", 
       RowBox[{"98", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "6"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "7"]}], "+", 
       RowBox[{"7", " ", "s", " ", 
        SuperscriptBox["t", "8"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "9"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "4"], " ", "u"}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u"}], "+", 
       RowBox[{"214", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", "u"}], "+", 
       RowBox[{"200", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u"}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", "u"}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["t", "4"], " ", "u"}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u"}], "+", 
       RowBox[{
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "4"], " ", "u"}], "-", 
       RowBox[{"100", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "6"], " ", "u"}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "6"], " ", "u"}], "-", 
       RowBox[{"12", " ", "s", " ", 
        SuperscriptBox["t", "7"], " ", "u"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "8"], " ", "u"}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "5"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"94", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "5"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"18", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"10", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"18", " ", "b", " ", 
        SuperscriptBox["t", "7"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"196", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"156", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"12", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"44", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"68", " ", "b", " ", 
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"238", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"10", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"52", " ", "b", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"48", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"14", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"126", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"4", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"13", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "-", 
       RowBox[{"30", " ", "b", " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "4"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"82", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"100", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"18", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"58", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"58", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"18", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"16", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "7"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"4", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["t", "5"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"20", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"18", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "3"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "5"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "5"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}]}], "Output"], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["F", 
      RowBox[{"(", "9", ")"}]], "12"], "=", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"]}], "-", 
       RowBox[{"79", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", 
        SuperscriptBox["t", "4"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["t", "5"]}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "5"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "6"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "6"]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "6"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "7"]}], "+", 
       RowBox[{"4", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "7"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "7"]}], "-", 
       RowBox[{"15", " ", "s", " ", 
        SuperscriptBox["t", "8"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["t", "9"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u"}], "-", 
       RowBox[{"149", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u"}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", "u"}], "-", 
       RowBox[{"236", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u"}], "-", 
       RowBox[{"200", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", "u"}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", "u"}], "-", 
       RowBox[{"79", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["t", "4"], " ", "u"}], "-", 
       RowBox[{"210", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", "u"}], "-", 
       RowBox[{"77", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u"}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "+", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "6"], " ", "u"}], "+", 
       RowBox[{"18", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", "u"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "6"], " ", "u"}], "+", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["t", "7"], " ", "u"}], "-", 
       RowBox[{"2", " ", "s", " ", 
        SuperscriptBox["t", "7"], " ", "u"}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["t", "8"], " ", "u"}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"104", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"149", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"86", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"200", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"204", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"12", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"77", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"18", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"6", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"18", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["s", "5"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "5"], " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"86", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"12", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"10", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["t", "7"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "8"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"101", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"67", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"10", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"27", " ", "b", " ", 
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"3", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "7"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"148", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"16", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"117", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"55", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"7", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"82", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"121", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"72", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"7", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"25", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"3", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "5"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"19", " ", "b", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"8", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"46", " ", "b", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"6", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"8", " ", "b", " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"9", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"3", " ", "b", " ", "s", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"3", " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"6", " ", "b", " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "+", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "+", 
       RowBox[{"3", " ", "t", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "-", 
       RowBox[{"54", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"101", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"117", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"67", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"27", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["t", "7"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"5", " ", "s", " ", 
        SuperscriptBox["t", "7"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "8"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"148", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"121", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"25", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"72", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"55", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"10", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"3", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["s", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "5"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"16", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"26", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"20", " ", "b", " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"30", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"76", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"4", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"12", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"30", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"7", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"19", " ", "b", " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"14", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"2", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"6", " ", "b", " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "3"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"46", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"19", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["s", "5"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "5"], " ", "t", " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"19", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"7", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"14", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "5"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"4", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["s", "5"], " ", 
        SubsuperscriptBox["k", "2", "3"]}], "-", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SubsuperscriptBox["k", "2", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "5"], " ", "t", " ", 
        SubsuperscriptBox["k", "2", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["k", "2", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "3"]}]}], ")"}]}]}], "Output"], 
  StyleBox["\[IndentingNewLine]", "Output"]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["F", 
      RowBox[{"(", "9", ")"}]], "21"], "=", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"]}], "-", 
       RowBox[{"79", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", 
        SuperscriptBox["t", "4"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["t", "5"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "5"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "6"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "6"]}], "-", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "6"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "7"]}], "-", 
       RowBox[{"4", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "7"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "7"]}], "-", 
       RowBox[{"15", " ", "s", " ", 
        SuperscriptBox["t", "8"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["t", "9"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u"}], "-", 
       RowBox[{"149", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u"}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", "u"}], "-", 
       RowBox[{"236", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u"}], "+", 
       RowBox[{"200", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", "u"}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", "u"}], "-", 
       RowBox[{"79", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["t", "4"], " ", "u"}], "+", 
       RowBox[{"210", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", "u"}], "-", 
       RowBox[{"77", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u"}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "-", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "5"], " ", "u"}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "6"], " ", "u"}], "-", 
       RowBox[{"18", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", "u"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "6"], " ", "u"}], "-", 
       RowBox[{"4", " ", "b", " ", 
        SuperscriptBox["t", "7"], " ", "u"}], "-", 
       RowBox[{"2", " ", "s", " ", 
        SuperscriptBox["t", "7"], " ", "u"}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["t", "8"], " ", "u"}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"104", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"149", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"86", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"200", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"204", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"12", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"77", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"18", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"6", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"18", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["s", "5"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "4"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "5"], " ", "t", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"86", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"12", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"10", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["t", "7"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "8"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"101", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"67", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"10", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"27", " ", "b", " ", 
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"3", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "7"], " ", "u", " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"148", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"16", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"117", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"55", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"7", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"82", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"121", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"72", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"7", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"25", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"3", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "5"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubscriptBox["k", "1"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"19", " ", "b", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"8", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"46", " ", "b", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"6", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"8", " ", "b", " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"9", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"3", " ", "b", " ", "s", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{"3", " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"6", " ", "b", " ", "t", " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "+", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "-", 
       RowBox[{"3", " ", "t", " ", 
        SuperscriptBox["u", "5"], " ", 
        SubsuperscriptBox["k", "1", "3"]}], "-", 
       RowBox[{"54", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"101", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"117", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"67", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"27", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["t", "7"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"5", " ", "s", " ", 
        SuperscriptBox["t", "7"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "8"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"148", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"121", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"25", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["b", "3"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"72", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"55", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"10", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", "s", " ", 
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["s", "5"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["s", "5"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"16", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"26", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"20", " ", "b", " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "6"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"30", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"76", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"26", " ", "b", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"4", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["b", "2"], " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"12", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"30", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"7", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"19", " ", "b", " ", 
        SuperscriptBox["t", "4"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["t", "5"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"14", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"2", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"6", " ", "b", " ", "s", " ", "t", " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"s", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SubsuperscriptBox["k", "1", "3"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"46", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"19", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "4"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["s", "5"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "5"], " ", "t", " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"8", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"24", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"19", " ", "b", " ", "s", " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "4"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"7", " ", "s", " ", 
        SuperscriptBox["t", "5"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"14", " ", "b", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "5"], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"4", " ", "s", " ", 
        SuperscriptBox["t", "3"], " ", "u", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "-", 
       RowBox[{"3", " ", "b", " ", 
        SuperscriptBox["s", "5"], " ", 
        SubsuperscriptBox["k", "2", "3"]}], "-", 
       RowBox[{"6", " ", "b", " ", 
        SuperscriptBox["s", "4"], " ", "t", " ", 
        SubsuperscriptBox["k", "2", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "5"], " ", "t", " ", 
        SubsuperscriptBox["k", "2", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "4"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubsuperscriptBox["k", "2", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["s", "3"], " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "3"]}]}], ")"}]}]}], "Output"], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["F", 
     RowBox[{"(", "9", ")"}]], "22"], "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"30", " ", 
       SuperscriptBox["b", "4"], " ", "s", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"6", " ", "s", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"70", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "u"}], "+", 
      RowBox[{"200", " ", 
       SuperscriptBox["b", "4"], " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "u"}], "+", 
      RowBox[{"115", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "u"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "u"}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "u"}], "-", 
      RowBox[{"98", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "u"}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "u"}], "-", 
      RowBox[{"12", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "u"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "8"], " ", "u"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"94", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"214", " ", 
       SuperscriptBox["b", "4"], " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"98", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"44", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"78", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"26", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["b", "4"], " ", "s", " ", "t", " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"12", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["b", "4"], " ", "s", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "5"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "u", " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"18", " ", "b", " ", 
       SuperscriptBox["t", "6"], " ", "u", " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["b", "3"], " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"4", " ", "b", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"58", " ", "b", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"44", " ", 
       SuperscriptBox["b", "3"], " ", "s", " ", "t", " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"82", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"58", " ", "b", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "3"], " ", "s", " ", 
       SuperscriptBox["u", "4"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["b", "3"], " ", "t", " ", 
       SuperscriptBox["u", "4"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["u", "4"], " ", 
       SubscriptBox["k", "1"]}], "-", 
      RowBox[{"4", " ", "b", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "4"], " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"18", " ", "b", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "4"], " ", 
       SubscriptBox["k", "1"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubsuperscriptBox["k", "1", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubsuperscriptBox["k", "1", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", 
       SuperscriptBox["u", "4"], " ", 
       SubsuperscriptBox["k", "1", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["b", "2"], " ", "t", " ", 
       SuperscriptBox["u", "4"], " ", 
       SubsuperscriptBox["k", "1", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "4"], " ", 
       SubsuperscriptBox["k", "1", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["u", "5"], " ", 
       SubsuperscriptBox["k", "1", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "5"], " ", 
       SubsuperscriptBox["k", "1", "2"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"156", " ", 
       SuperscriptBox["b", "3"], " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"52", " ", "b", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"68", " ", "b", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"18", " ", "b", " ", 
       SuperscriptBox["t", "7"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"238", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "u", " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"196", " ", 
       SuperscriptBox["b", "3"], " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "u", " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"48", " ", "b", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "u", " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "u", " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"10", " ", "b", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "u", " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"44", " ", "b", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "u", " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"10", " ", "b", " ", 
       SuperscriptBox["t", "6"], " ", "u", " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"68", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"14", " ", "b", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["b", "3"], " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"12", " ", "b", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["t", "7"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "u", " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "u", " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"4", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "u", " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["t", "6"], " ", "u", " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"34", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", "t", " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "-", 
      RowBox[{"4", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"8", " ", "b", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["k", "1", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"4", " ", "b", " ", "s", " ", "t", " ", 
       SuperscriptBox["u", "3"], " ", 
       SubsuperscriptBox["k", "1", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"6", " ", "b", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "3"], " ", 
       SubsuperscriptBox["k", "1", "2"], " ", 
       SubscriptBox["k", "2"]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"126", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["b", "2"], " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "4"], " ", "u", " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "u", " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"34", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "u", " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "u", " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "u", " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "u", " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{"24", " ", "b", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{"6", " ", "b", " ", 
       SuperscriptBox["t", "5"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{"18", " ", "b", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "u", " ", 
       SubscriptBox["k", "1"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{"20", " ", "b", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "u", " ", 
       SubscriptBox["k", "1"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "-", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["u", "2"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", "u", " ", 
       SubsuperscriptBox["k", "1", "2"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["u", "2"], " ", 
       SubsuperscriptBox["k", "1", "2"], " ", 
       SubsuperscriptBox["k", "2", "2"]}], "+", 
      RowBox[{"30", " ", "b", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SubsuperscriptBox["k", "2", "3"]}], "+", 
      RowBox[{"24", " ", "b", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SubsuperscriptBox["k", "2", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SubscriptBox["k", "1"], " ", 
       SubsuperscriptBox["k", "2", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s", "5"], " ", 
       SubsuperscriptBox["k", "2", "4"]}]}], ")"}]}]}], 
  "Output"], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.823789556031269*^9, {3.82378967787037*^9, 3.823789707971136*^9}, {
   3.823789780690302*^9, 3.823789831543529*^9}, {3.825082501899047*^9, 
   3.825082506447845*^9}},ExpressionUUID->"39034dfa-e818-4279-a324-\
6acffddb21b1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GxG/H models", "Section",
 CellChangeTimes->{{3.8249780804664516`*^9, 3.82497808203279*^9}, {
  3.824978114417369*^9, 
  3.8249781146286697`*^9}},ExpressionUUID->"7499ddd0-c6cd-4224-90f4-\
6a7f67580025"],

Cell[CellGroupData[{

Cell["2-loop \[Beta]-functions", "Subsection",
 CellChangeTimes->{{3.823790668471364*^9, 3.8237906693350697`*^9}, {
  3.824978093518648*^9, 3.8249780951126757`*^9}, {3.825072405413546*^9, 
  3.825072406761592*^9}},ExpressionUUID->"41bc8e9a-f1c3-4122-a469-\
412a151c7331"],

Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Beta]", 
      RowBox[{"(", "2", ")"}]], "r"], "=", "\[IndentingNewLine]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["c", "H"], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["k", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         SuperscriptBox["r", "4"]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "5"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"s", " ", "u"}]}], ")"}], "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox[
         StyleBox["c", "Output"], "G"], "-", 
        SubscriptBox["c", "H"]}], ")"}], " ", 
      SubscriptBox["c", "H"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "b", " ", 
         SuperscriptBox["k", "3"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["t", "2"], "-", 
               RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "+", 
           RowBox[{"3", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["u", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"2", " ", "b", " ", "k", " ", "r", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "3"], "-", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              SuperscriptBox["u", "3"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"6", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"s", " ", "u"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"s", " ", "u"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"3", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"3", " ", "s", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "3"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["u", "3"]}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["t", "2"], "-", 
               RowBox[{"s", " ", "u"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "4"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"4", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              SuperscriptBox["u", "4"]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s", "3"]}], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "4"], " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 SuperscriptBox["u", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"4", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              SuperscriptBox["u", "4"]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"5", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"s", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s", "2"]}], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "-", 
                 SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"s", " ", "u"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "3"], "-", 
                  RowBox[{"s", " ", "t", " ", "u"}]}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["b", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "4"], "+", 
                 RowBox[{"6", " ", "s", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "6"]}], "+", 
                 RowBox[{"5", " ", "s", " ", 
                  SuperscriptBox["t", "4"], " ", "u"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "3"], " ", 
                  SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s", "3"]}], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "4"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "-", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "4"], "-", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 SuperscriptBox["u", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["s", "3"], " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "4"], " ", 
               SuperscriptBox["u", "2"]}], "-", 
              RowBox[{"4", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["t", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "4"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["u", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "3"], " ", "u"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["t", "2"], " ", "u"}], "+", 
                    SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              SuperscriptBox["u", "4"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["t", "2"], "-", 
               RowBox[{"s", " ", "u"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "4"], "-", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"s", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"s", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s", "3"]}], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "4"], " ", "u"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["t", "4"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "3"]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "4"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 SuperscriptBox["u", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["t", "6"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["s", "3"], " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["s", "4"], " ", 
               SuperscriptBox["u", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "4"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"6", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "3"], " ", "u"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["t", "2"], " ", "u"}], "+", 
                    SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"s", " ", "u"}]}], ")"}], "4"]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          StyleBox["c", "Output"], "G"], "-", 
         StyleBox[
          SubscriptBox["c", "H"], "Output"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"4", " ", "s", " ", "u"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "3"], "-", 
            RowBox[{"s", " ", "t", " ", "u"}]}], ")"}], "2"]}], "-", 
        RowBox[{"24", " ", "b", " ", 
         SuperscriptBox["k", "3"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "4"], "+", 
           RowBox[{"6", " ", "s", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "6"], "+", 
           RowBox[{"4", " ", "s", " ", 
            SuperscriptBox["t", "4"], " ", "u"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "4"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"4", " ", "s", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"4", " ", "s", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}], "-", 
        RowBox[{"8", " ", "r", " ", 
         SuperscriptBox["t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["b", "2"]}], "+", 
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"s", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["s", "2"]}], " ", "u"}], "+", 
           RowBox[{
            SuperscriptBox["t", "2"], " ", "u"}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", "b", " ", "k", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "3"], "-", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              SuperscriptBox["u", "3"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"s", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s", "3"]}], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "-", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s", "3"]}], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              SuperscriptBox["u", "4"]}], ")"}]}], "+", 
           RowBox[{"4", " ", "r", " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["t", "4"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], "Output"], 
  StyleBox["\[IndentingNewLine]", "Output"]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Beta]", 
      RowBox[{"(", "2", ")"}]], "s"], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"s", " ", "u"}]}], ")"}], "3"]}]], 
      SubscriptBox["c", "H"], " ", 
      SubscriptBox["c", "G"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox["r", "2"], " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"3", " ", "s", " ", "u"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["b", "3"], " ", "k", " ", "r", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              SuperscriptBox["t", "2"], "+", 
              RowBox[{"2", " ", "s", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["t", "2"], "-", 
               RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"s", " ", "u"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "u"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"], " ", "u", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["t", "2"], "-", 
               RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"], " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"], " ", "u"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["u", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              SuperscriptBox["t", "4"], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"3", " ", "s", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"r", " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "4"], "+", 
              RowBox[{
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["t", "3"], "-", 
               RowBox[{"s", " ", "t", " ", "u"}]}], ")"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["s", "2"], " ", "u"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              SuperscriptBox["u", "3"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", "3"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"2", " ", "s", " ", 
               SuperscriptBox["t", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "4"], " ", "u"}], "+", 
              RowBox[{"5", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["u", "3"]}]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"5", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "-", 
              RowBox[{"s", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "-", 
        RowBox[{"2", " ", "b", " ", "k", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "2"], "-", 
                  RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"2", " ", "s", " ", "u"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"s", " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", "u"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "-", 
                 RowBox[{"2", " ", "s", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"s", " ", "u"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "+", 
                 RowBox[{"4", " ", "s", " ", "u"}], "-", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", "u"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{"3", " ", "s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["t", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "4"], "-", 
                 RowBox[{"6", " ", "s", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["r", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "s", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", "u"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{"2", " ", "s", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{"2", " ", "s", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", 
                  SuperscriptBox["t", "4"]}], "-", 
                 RowBox[{
                  SuperscriptBox["s", "3"], " ", "u"}], "+", 
                 RowBox[{"3", " ", "s", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["t", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "s"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "2"], "-", 
                  RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "-", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "3"], " ", "u"}], "+", 
                 RowBox[{"s", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "-", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["t", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "3"], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", "u"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{"3", " ", "s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], " ", "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"s", " ", "u"}]}], ")"}], "3"]}]], " ", 
      SubsuperscriptBox["c", "G", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["b", "4"], " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"s", " ", "u"}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["b", "3"], " ", "k", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"2", " ", "s", " ", "u"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["s", "3"], " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{"2", " ", "s", " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["t", "4"], " ", "u"}], "-", 
           RowBox[{"11", " ", "s", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["u", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           SuperscriptBox["t", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", "s", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["s", "2"], " ", "u"}], "+", 
           RowBox[{"5", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "4"], "+", 
           RowBox[{
            SuperscriptBox["s", "3"], " ", "u"}], "-", 
           RowBox[{"2", " ", "s", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "b", " ", "k", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"]}], "+", 
              SuperscriptBox["t", "2"], "+", 
              RowBox[{"2", " ", "s", " ", "u"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"2", " ", "s", " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"4", " ", "s", " ", "u"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "s"}], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "u"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"6", " ", "s", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["s", "3"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "4"], " ", "u"}], "+", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"], " ", "u"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"], " ", "u"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"], " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"8", " ", "r", " ", 
               SuperscriptBox["u", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10", " ", "r"}], "+", "u"}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["k", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["s", "3"]}], "+", 
              RowBox[{"26", " ", "s", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["s", "2"], " ", "u"}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"9", " ", "s", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["t", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"4", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "3"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["s", "2"], " ", "u"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], "Output"], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Beta]", 
      RowBox[{"(", "2", ")"}]], "t"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "-", 
            RowBox[{"s", " ", "u"}]}], ")"}], "3"]}]]}], 
      SubscriptBox["c", "H"], " ", 
      SubscriptBox["c", "G"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox["r", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"5", " ", "s", " ", "u"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["b", "3"], " ", "k", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "4"], "-", 
           RowBox[{
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"4", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "s", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"4", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 SuperscriptBox["t", "2"], "-", 
                 RowBox[{"s", " ", "u"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "s", " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["s", "2"], " ", "u"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "-", 
                 RowBox[{"7", " ", "s", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "2"], "-", 
                  RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "-", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", "u"}], "-", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{"9", " ", "s", " ", "u"}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s", "+", "u"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "2"], "-", 
                  RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["s", "3"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["t", "2"], " ", "u"}], "+", 
                    SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{"k", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "6"], "-", 
              RowBox[{"4", " ", "s", " ", 
               SuperscriptBox["t", "4"], " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{"2", " ", "s", " ", "u"}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["s", "3"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["t", "2"], "-", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["t", "2"], " ", "u"}], "+", 
                    SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["t", "4"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "3"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["t", "4"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", 
                    SuperscriptBox["t", "2"], " ", "u"}], "+", 
                    SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "2"], "-", 
                  RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"s", " ", "u"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"s", " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "u"}], "-", 
                 RowBox[{"s", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "6"], "-", 
              RowBox[{"s", " ", 
               SuperscriptBox["t", "4"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"s", " ", "u"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"3", " ", "s", " ", "u"}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"s", " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "u"}], "-", 
                 RowBox[{"s", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "4"]}], "-", 
                 RowBox[{
                  SuperscriptBox["s", "3"], " ", "u"}], "+", 
                 RowBox[{"2", " ", "s", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "-", 
                 RowBox[{"s", " ", 
                  SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["r", "3"]}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"s", "+", "u"}], ")"}], "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "-", 
                 RowBox[{"2", " ", "s", " ", "u"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "2"], "-", 
                  RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{"s", " ", "u"}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["s", "2"]}], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["t", "2"], "-", 
                    SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["s", "3"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"], " ", "u"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"s", " ", "u"}]}], ")"}], "3"]}]], " ", 
      SubsuperscriptBox["c", "G", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "3"], "+", 
           RowBox[{"2", " ", "s", " ", "t", " ", "u"}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["b", "3"], " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["s", "2"], " ", "u"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"6", " ", "s", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"]}], "-", 
              RowBox[{"10", " ", "s", " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"26", " ", "s", " ", "u"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
           RowBox[{"7", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "s"}], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"b", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["s", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              RowBox[{"7", " ", "s", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "3"], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["s", "2"], " ", "u"}], "-", 
              RowBox[{"5", " ", "s", " ", 
               SuperscriptBox["u", "2"]}], "+", 
              SuperscriptBox["u", "3"]}], ")"}]}], "-", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s", "2"]}], " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"8", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["t", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"2", " ", "s", " ", "u"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["s", "2"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"3", " ", "s", " ", "u"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["k", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"2", " ", "s", " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "s"}], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"2", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "-", 
              RowBox[{"3", " ", "s", " ", 
               SuperscriptBox["u", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "s", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"2", " ", "s", " ", "u"}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "-", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "s"}], " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", "u"}], "-", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{"s", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}], "Output"], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Beta]", 
      RowBox[{"(", "2", ")"}]], "b"], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"s", " ", "u"}]}], ")"}], "3"]}]], 
      SubscriptBox["c", "H"], " ", 
      SubscriptBox["c", "G"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "3"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["t", "4"]}], "-", 
           RowBox[{"10", " ", "s", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", "k", " ", "r", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "4"], "+", 
           RowBox[{"2", " ", "s", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              SuperscriptBox["t", "2"], "+", 
              RowBox[{"3", " ", "s", " ", "u"}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "+", 
           RowBox[{"8", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["s", "2"], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "s", " ", "u", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "2"], "-", 
                  RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"4", " ", "r", " ", 
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "s"}], " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", "u"}], "-", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{"s", " ", 
                  SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["s", "3"], " ", "u"}], "+", 
                 RowBox[{"20", " ", "s", " ", 
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{"3", " ", "s", " ", 
                  SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "3"], "-", 
                 RowBox[{"s", " ", "t", " ", "u"}]}], ")"}], "2"], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"6", " ", "r", " ", 
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["s", "2"]}], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", "u"}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["t", "2"], "-", 
                    SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "3"], " ", "u"}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"], " ", "u"}], "+", 
                    SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"k", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"s", "+", "u"}], ")"}]}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "2"], "-", 
                  RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "u"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["s", "3"]}], " ", "u"}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["t", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "-", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"], " ", "u"}], "+", 
                    SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"s", "-", "u"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "u"}], ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "u"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "2"], "-", 
                  RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "3"], "-", 
                 RowBox[{"s", " ", "t", " ", "u"}]}], ")"}], "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox["t", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["s", "3"], " ", "u"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"], " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["t", "2"], " ", "u"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"s", " ", "u"}]}], ")"}], "3"]}]], 
      SubsuperscriptBox["c", "G", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["b", "2"], " ", "k", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"8", " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{"r", " ", "s", " ", "u"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["s", "2"], " ", "u"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["t", "2"], " ", "u"}], "+", 
           RowBox[{"10", " ", "s", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"k", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"2", " ", "s", " ", "u"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"s", " ", "u"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["k", "2"]}], "+", 
              SuperscriptBox["s", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"4", " ", "s", " ", "u"}], "+", 
              SuperscriptBox["u", "2"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"2", " ", "s", " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["b", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "4"], "+", 
              RowBox[{"8", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s", "2"]}], " ", "u"}], "+", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "-", 
                 SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["t", "3"], "-", 
               RowBox[{"s", " ", "t", " ", "u"}]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "u"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["s", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"s", " ", "u"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"2", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"3", " ", "s", " ", 
               SuperscriptBox["u", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["s", "3"], " ", "u"}], "+", 
              RowBox[{"26", " ", "s", " ", 
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"3", " ", "s", " ", 
               SuperscriptBox["u", "3"]}]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["k", "2"], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", "2"], " ", "u"}], "-", 
              RowBox[{
               SuperscriptBox["t", "2"], " ", "u"}], "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], "+", 
                 SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], "Output"], 
  StyleBox[" ", "Output"], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\[Beta]", 
     RowBox[{"(", "2", ")"}]], "u"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"s", " ", "u"}]}], ")"}], "3"]}]]}], 
     SubscriptBox["c", "H"], " ", 
     SubscriptBox["c", "G"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox["k", "3"], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["s", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"2", " ", "s", " ", "u"}], "+", 
             SuperscriptBox["u", "2"]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["s", "2"], " ", "u"}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", "u"}], "-", 
             RowBox[{"s", " ", 
              SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s", "2"], "+", 
             SuperscriptBox["t", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["s", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", "u"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", "b", " ", "k", " ", "r", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["t", "2"]}], ")"}], " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "2"], "-", 
             RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s", "2"], "-", 
             RowBox[{"4", " ", "s", " ", "u"}], "-", 
             SuperscriptBox["u", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox["s", "2"], " ", "u"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", "u"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "4"], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["u", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"], " ", "u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s"}], "+", 
                RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"u", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "s"}], "+", "u"}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["t", "2"]}], ")"}], " ", "u", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["s", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"], " ", "u"}], "+", 
             RowBox[{"4", " ", "s", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["s", "3"], " ", "u"}], "+", 
             RowBox[{"s", " ", 
              SuperscriptBox["t", "2"], " ", "u"}], "-", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s", " ", 
              SuperscriptBox["t", "4"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"], " ", "u"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "4"], " ", "u"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["s", "3"], " ", 
              SuperscriptBox["u", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              SuperscriptBox["u", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", "s", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["s", "2"], " ", "u"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", "u"}], "+", 
                RowBox[{"s", " ", 
                 SuperscriptBox["u", "2"]}], "+", 
                SuperscriptBox["u", "3"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "2"], "-", 
             RowBox[{"s", " ", "u"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["t", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", "u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s"}], "+", "u"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"u", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "s"}], "+", "u"}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["r", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["s", "3"]}], "-", 
             RowBox[{"8", " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", "u"}], "+", 
             RowBox[{"3", " ", "s", " ", 
              SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}], "-", 
             SuperscriptBox["t", "4"], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["s", "3"], " ", "u"}], "-", 
             RowBox[{"3", " ", "s", " ", 
              SuperscriptBox["t", "2"], " ", "u"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"], " ", 
              SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["t", "2"]}], ")"}], " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s", " ", "u", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "-", 
                RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"3", " ", "s", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", "s", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "-", 
                 RowBox[{"s", " ", "u"}]}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["s", "2"], " ", "u"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", "u"}], "+", 
                RowBox[{"s", " ", 
                 SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "6"], "+", 
             RowBox[{
              SuperscriptBox["t", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"s", "-", "u"}], ")"}], " ", "u"}], "+", 
             RowBox[{"s", " ", 
              SuperscriptBox["t", "2"], " ", 
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s"}], "+", "u"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", 
                 SuperscriptBox["t", "4"]}], "-", 
                RowBox[{"s", " ", 
                 SuperscriptBox["u", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "s"}], "+", "u"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", "u", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s"}], "+", "u"}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t", "2"], "-", 
          RowBox[{"s", " ", "u"}]}], ")"}], "3"]}]], 
     SubsuperscriptBox["c", "G", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "b", " ", 
        SuperscriptBox["k", "3"], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"2", " ", "s", " ", "u"}], "+", 
          SuperscriptBox["u", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["s", "3"]}], "-", 
          RowBox[{"10", " ", "s", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"], " ", "u"}], "+", 
          RowBox[{"3", " ", "s", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          SuperscriptBox["t", "4"], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["s", "3"], " ", "u"}], "+", 
          RowBox[{"3", " ", "s", " ", 
           SuperscriptBox["t", "2"], " ", "u"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "-", 
          SuperscriptBox["t", "2"]}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "2"], "-", 
             RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"s", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t", "2"], "-", 
          RowBox[{"s", " ", "u"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["t", "2"], " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "u"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s", "-", "u"}], ")"}], " ", "u"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["s", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"], " ", "u"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["s", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"s", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s", "2"], "+", 
             SuperscriptBox["t", "2"], "-", 
             SuperscriptBox["u", "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["t", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s", "2"], " ", "u"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["t", "2"], " ", "u"}], "-", 
             RowBox[{"2", " ", "s", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["u", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["s", "2"], " ", "u"}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["t", "2"], " ", "u"}], "+", 
             RowBox[{"4", " ", "s", " ", 
              SuperscriptBox["u", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["u", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "b", " ", "k", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["s", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"4", " ", "s", " ", "u"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "2"], "+", 
             RowBox[{"2", " ", "s", " ", "u"}], "+", 
             SuperscriptBox["u", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "2"], "+", 
             RowBox[{"2", " ", "s", " ", "u"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["s", "2"], " ", "u"}], "-", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", "u"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "s", " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"], " ", "u"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "4"], " ", "u"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s", "2"], " ", "u"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"], " ", "u"}], "+", 
             SuperscriptBox["u", "3"], "+", 
             RowBox[{"2", " ", "s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " "}]}]}], "Output"]}], "Input",
 CellChangeTimes->{
  3.823789556031269*^9, {3.82378967787037*^9, 3.823789707971136*^9}, {
   3.823789780690302*^9, 3.823789831543529*^9}, 3.8249781805278273`*^9, {
   3.825072312362904*^9, 
   3.825072346943747*^9}},ExpressionUUID->"1d44fdb1-37e8-4eff-8df4-\
c153c5df899c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 855},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 176, 3, 69, "Chapter",ExpressionUUID->"e72cb3c3-ba0f-40e2-acf7-f2dbc9e14656"],
Cell[CellGroupData[{
Cell[781, 29, 156, 3, 67, "Section",ExpressionUUID->"7b26a1a9-7f84-4dfd-b769-40c5580ce42a"],
Cell[CellGroupData[{
Cell[962, 36, 275, 4, 54, "Subsection",ExpressionUUID->"a2b9f8e9-f34b-4f7d-84cf-6ec70d4bd61a"],
Cell[1240, 42, 7288, 198, 221, "Input",ExpressionUUID->"0a8c0485-1921-4216-926f-a8c13002e50d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8565, 245, 273, 4, 54, "Subsection",ExpressionUUID->"cbe0ed9a-7bc4-434f-8fbf-e351072a5355"],
Cell[8841, 251, 128285, 3274, 1686, "Input",ExpressionUUID->"39034dfa-e818-4279-a324-6acffddb21b1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137175, 3531, 209, 4, 67, "Section",ExpressionUUID->"7499ddd0-c6cd-4224-90f4-6a7f67580025"],
Cell[CellGroupData[{
Cell[137409, 3539, 271, 4, 54, "Subsection",ExpressionUUID->"41bc8e9a-f1c3-4122-a469-412a151c7331"],
Cell[137683, 3545, 121827, 3218, 1919, "Input",ExpressionUUID->"1d44fdb1-37e8-4eff-8df4-c153c5df899c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


